AlgOS: Algorithm Operating System

Algorithm Operating System (AlgOS) is an unopinionated, extensible, modular framework for algorithmic implementations. AlgOS offers numerous features: integration with Optuna for automated hyperparameter tuning; automated argument parsing for generic command-line interfaces; automated registration of new classes; and a centralised database for logging experiments and studies. These features are designed to reduce the overhead of implementing new algorithms and to standardise the comparison of algorithms. The standardisation of algorithmic implementations is crucial for reproducibility and reliability in research. AlgOS combines Abstract Syntax Trees with a novel implementation of the Observer pattern to control the logical flow of algorithmic segments.

==> pygmentsstyle.py <==
# -*- coding: utf-8 -*-
"""
    pygments.styles.custommanni
    ~~~~~~~~~~~~~~~~~~~~~

    A colorful style, inspired by the terminal highlighting style.

    This is a port of the style used in the `php port`_ of pygments
    by Manni. The style is called 'default' there.

    The current file contains adaptations to the manni style.

    :copyright: Copyright 2006-2021 by the Pygments team, see AUTHORS.
    :license: BSD, see LICENSE for details.
"""

from pygments.style import Style
from pygments.token import Keyword, Name, Comment, String, Error, \
     Number, Operator, Generic, Whitespace


class CustommanniStyle(Style):
    """
    A colorful style, inspired by the terminal highlighting style.
    """

    background_color = '#f0f3f3'

    styles = {
        Whitespace:         '#bbbbbb',
        Comment:            'italic #003333', # changed color
        Comment.Preproc:    'noitalic #009999',
        Comment.Special:    'bold',

        Keyword:            'bold #006699',
        Keyword.Pseudo:     'nobold',
        Keyword.Type:       '#007788',

        Operator:           '#555555',
        Operator.Word:      'bold #000000',

        Name:               '#060F8C',   # added: blue variables/functions
        Name.Builtin:       '#336666',
        Name.Function:      '#CC00FF',
        Name.Class:         'bold #00AA88',
        Name.Namespace:     'bold #00CCFF',
        Name.Exception:     'bold #CC0000',
        Name.Variable:      '#003333',
        Name.Constant:      '#336600',
        Name.Label:         '#9999FF',
        Name.Entity:        'bold #999999',
        Name.Attribute:     '#330099',
        Name.Tag:           'bold #330099',
        Name.Decorator:     '#9999FF',

        String:             '#CC3300',
        String.Doc:         'italic',
        String.Interpol:    '#AA0000',
        String.Escape:      'bold #CC3300',
        String.Regex:       '#33AAAA',
        String.Symbol:      '#FFCC33',
        String.Other:       '#CC3300',

        Number:             '#FF6600',

        Generic.Heading:    'bold #003300',
        Generic.Subheading: 'bold #003300',
        Generic.Deleted:    'border:#CC0000 bg:#FFCCCC',
        Generic.Inserted:   'border:#00CC00 bg:#CCFFCC',
        Generic.Error:      '#FF0000',
        Generic.Emph:       'italic',
        Generic.Strong:     'bold',
        Generic.Prompt:     'bold #000099',
        Generic.Output:     '#AAAAAA',
        Generic.Traceback:  '#99CC66',

        Error:              'bg:#FFAAAA #AA0000'
    }
